Flares Big and Small: a K2 and TESS View of ASAS-SN Superflares

We investigate the flare-frequency distributions of 5 M-dwarfs that experienced superflares with energies in excess of $10^{33}$ erg detected by ASAS-SN. We use K2 and TESS short-cadence observations along with archival ASAS-SN data to categorise the flaring behaviour of these stars across a range of flare energies. We were able to extract a rotation period for 4 of the stars. They were all fast rotators ($P_{\mathrm{rot}} \leq 6 \textrm{d}$), implying relative youth. We find that the flare-frequency distributions for each of the stars are well fit by a power-law, with slopes between $\alpha = 1.22$ and $\alpha= 1.82$. These slopes are significantly flatter than those of fast-rotating M-dwarfs not selected for their superflaring activity, corresponding to an increased number of high energy flares. Despite our specific selection of superflaring stars with shallow flare-rate distributions and more power in higher-energy flares, we find that the implied UV flux is insufficient to deplete the ozone of earth-sized planets in the habitable zone around these stars. Furthermore, we find that the flares detected on the stars in our sample are insufficient to produce the UV flux needed to fuel abiogenetic processes. These results imply that given available models, even M-dwarfs selected for extreme flaring properties may have insufficient UV emission from flares to impact exolife on earth-sized planets in the habitable zones around M-dwarfs.

==> anc/Flares.tex <==
\begin{tabular}{rrllllll}
\toprule
 Start Time &  End Time &       Target & Telescope & Recovery Probability &   Integrated ED (s) &      Corrected ED (s) &  Corrected Energy (log erg) \\
\midrule
    1401.14 &   1401.14 &  ASASSN-13cm &      TESS &      $0.75 \pm 0.04$ &    $10.27 \pm 1.34$ &      $13.68 \pm 1.59$ &  $30.66^{0.09}_{0.12}$ \\
    1386.38 &   1386.39 &  ASASSN-13cm &      TESS &      $0.59 \pm 0.05$ &     $12.6 \pm 1.61$ &      $16.51 \pm 2.17$ &   $30.74^{0.1}_{0.13}$ \\
    1400.70 &   1400.71 &  ASASSN-13cm &      TESS &       $0.4 \pm 0.05$ &    $12.67 \pm 1.93$ &      $16.89 \pm 2.67$ &  $30.75^{0.12}_{0.17}$ \\
    1394.89 &   1394.90 &  ASASSN-13cm &      TESS &      $0.99 \pm 0.01$ &    $40.46 \pm 2.89$ &      $53.68 \pm 5.42$ &   $31.25^{0.08}_{0.1}$ \\
    1400.50 &   1400.51 &  ASASSN-13cm &      TESS &        $1.0 \pm 0.0$ &    $58.46 \pm 2.35$ &      $72.38 \pm 7.27$ &   $31.38^{0.08}_{0.1}$ \\
    1395.07 &   1395.08 &  ASASSN-13cm &      TESS &        $1.0 \pm 0.0$ &   $109.86 \pm 3.16$ &    $129.41 \pm 13.01$ &   $31.64^{0.08}_{0.1}$ \\
    1388.27 &   1388.34 &  ASASSN-13cm &      TESS &        $1.0 \pm 0.0$ &   $452.48 \pm 6.13$ &    $535.41 \pm 53.81$ &   $32.25^{0.08}_{0.1}$ \\
    1406.10 &   1406.19 &  ASASSN-13cm &      TESS &        $1.0 \pm 0.0$ &  $6190.51 \pm 6.75$ &   $6190.51 \pm 624.0$ &   $33.32^{0.08}_{0.1}$ \\
    1411.55 &   1411.56 &  ASASSN-14jy &      TESS &      $0.06 \pm 0.02$ &      $5.01 \pm 0.9$ &       $5.01 \pm 2.04$ &  $30.38^{0.26}_{0.74}$ \\
    1554.31 &   1554.31 &  ASASSN-14jy &      TESS &      $0.44 \pm 0.05$ &     $5.31 \pm 0.89$ &        $6.06 \pm 0.9$ &  $30.44^{0.11}_{0.15}$ \\
    1595.32 &   1595.32 &  ASASSN-14jy &      TESS &      $0.66 \pm 0.05$ &     $5.68 \pm 0.97$ &       $6.12 \pm 0.75$ &  $30.45^{0.09}_{0.12}$ \\
    1362.82 &   1362.82 &  ASASSN-14jy &      TESS &      $0.82 \pm 0.04$ &     $5.78 \pm 0.77$ &       $6.53 \pm 0.71$ &  $30.49^{0.09}_{0.11}$ \\
    1376.70 &   1376.71 &  ASASSN-14jy &      TESS &      $0.73 \pm 0.04$ &     $5.87 \pm 0.78$ &       $6.73 \pm 0.78$ &   $30.5^{0.09}_{0.12}$ \\
    1652.05 &   1652.05 &  ASASSN-14jy &      TESS &      $0.42 \pm 0.05$ &     $5.93 \pm 1.19$ &       $6.77 \pm 1.03$ &  $30.48^{0.12}_{0.16}$ \\
    1548.05 &   1548.05 &  ASASSN-14jy &      TESS &      $0.24 \pm 0.04$ &     $6.81 \pm 1.09$ &        $6.85 \pm 1.4$ &   $30.5^{0.15}_{0.23}$ \\
    1522.41 &   1522.42 &  ASASSN-14jy &      TESS &      $0.73 \pm 0.04$ &     $6.21 \pm 1.08$ &       $7.13 \pm 0.83$ &  $30.51^{0.09}_{0.12}$ \\
    1669.30 &   1669.30 &  ASASSN-14jy &      TESS &      $0.92 \pm 0.03$ &     $7.22 \pm 1.31$ &       $8.07 \pm 0.83$ &   $30.56^{0.08}_{0.1}$ \\
    1642.12 &   1642.12 &  ASASSN-14jy &      TESS &      $0.73 \pm 0.04$ &     $7.12 \pm 1.31$ &       $8.17 \pm 0.95$ &  $30.56^{0.09}_{0.12}$ \\
    1343.48 &   1343.48 &  ASASSN-14jy &      TESS &      $0.92 \pm 0.03$ &     $7.44 \pm 0.82$ &       $8.32 \pm 0.86$ &   $30.61^{0.08}_{0.1}$ \\
    1405.32 &   1405.32 &  ASASSN-14jy &      TESS &      $0.88 \pm 0.03$ &     $7.57 \pm 0.75$ &        $8.8 \pm 0.93$ &   $30.61^{0.08}_{0.1}$ \\
    1650.55 &   1650.56 &  ASASSN-14jy &      TESS &      $0.94 \pm 0.02$ &     $7.82 \pm 1.17$ &        $8.85 \pm 0.9$ &    $30.6^{0.08}_{0.1}$ \\
    1354.34 &   1354.35 &  ASASSN-14jy &      TESS &      $0.24 \pm 0.04$ &     $8.89 \pm 1.11$ &       $8.94 \pm 1.82$ &  $30.63^{0.15}_{0.23}$ \\
    1422.61 &   1422.61 &  ASASSN-14jy &      TESS &      $0.87 \pm 0.03$ &     $8.36 \pm 1.52$ &       $9.34 \pm 0.99$ &   $30.65^{0.08}_{0.1}$ \\
    1422.75 &   1422.75 &  ASASSN-14jy &      TESS &      $0.93 \pm 0.03$ &     $8.35 \pm 1.74$ &       $9.37 \pm 0.96$ &   $30.66^{0.08}_{0.1}$ \\
    1574.49 &   1574.49 &  ASASSN-14jy &      TESS &      $0.99 \pm 0.01$ &       $8.6 \pm 0.9$ &       $9.64 \pm 0.96$ &   $30.65^{0.08}_{0.1}$ \\
    1537.24 &   1537.24 &  ASASSN-14jy &      TESS &      $0.66 \pm 0.05$ &     $8.97 \pm 1.33$ &       $9.67 \pm 1.18$ &  $30.64^{0.09}_{0.12}$ \\
    1327.17 &   1327.18 &  ASASSN-14jy &      TESS &      $0.73 \pm 0.04$ &     $8.69 \pm 1.05$ &       $9.96 \pm 1.16$ &  $30.68^{0.09}_{0.12}$ \\
    1423.47 &   1423.48 &  ASASSN-14jy &      TESS &      $0.93 \pm 0.03$ &     $8.92 \pm 1.66$ &      $10.26 \pm 1.06$ &    $30.7^{0.08}_{0.1}$ \\
    1432.94 &   1432.95 &  ASASSN-14jy &      TESS &      $0.44 \pm 0.05$ &     $9.04 \pm 1.04$ &      $10.33 \pm 1.54$ &   $30.7^{0.11}_{0.15}$ \\
    1423.35 &   1423.35 &  ASASSN-14jy &      TESS &      $0.93 \pm 0.03$ &     $9.24 \pm 1.65$ &       $10.62 \pm 1.1$ &   $30.71^{0.08}_{0.1}$ \\
    1422.74 &   1422.74 &  ASASSN-14jy &      TESS &      $0.98 \pm 0.01$ &     $9.99 \pm 1.74$ &      $11.18 \pm 1.12$ &   $30.73^{0.08}_{0.1}$ \\
    1502.49 &   1502.49 &  ASASSN-14jy &      TESS &      $0.99 \pm 0.01$ &    $10.06 \pm 1.11$ &      $11.27 \pm 1.13$ &   $30.71^{0.08}_{0.1}$ \\
    1436.71 &   1436.71 &  ASASSN-14jy &      TESS &      $0.98 \pm 0.01$ &    $10.61 \pm 1.76$ &      $11.88 \pm 1.19$ &   $30.76^{0.08}_{0.1}$ \\
    1471.60 &   1471.61 &  ASASSN-14jy &      TESS &      $0.99 \pm 0.01$ &    $11.38 \pm 2.21$ &      $12.75 \pm 1.28$ &   $30.75^{0.08}_{0.1}$ \\
    1515.66 &   1515.66 &  ASASSN-14jy &      TESS &      $0.93 \pm 0.03$ &    $12.52 \pm 1.36$ &      $14.06 \pm 1.44$ &    $30.8^{0.08}_{0.1}$ \\
    1632.73 &   1632.73 &  ASASSN-14jy &      TESS &      $0.98 \pm 0.01$ &    $12.58 \pm 1.47$ &      $14.08 \pm 1.42$ &    $30.8^{0.08}_{0.1}$ \\
    1422.68 &   1422.68 &  ASASSN-14jy &      TESS &      $0.93 \pm 0.03$ &    $12.57 \pm 2.03$ &      $14.11 \pm 1.45$ &   $30.83^{0.08}_{0.1}$ \\
    1416.56 &   1416.56 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $12.72 \pm 0.91$ &      $14.38 \pm 1.43$ &   $30.84^{0.08}_{0.1}$ \\
    1547.45 &   1547.46 &  ASASSN-14jy &      TESS &      $0.93 \pm 0.03$ &    $13.04 \pm 1.23$ &       $14.64 \pm 1.5$ &   $30.83^{0.08}_{0.1}$ \\
    1422.67 &   1422.67 &  ASASSN-14jy &      TESS &      $0.95 \pm 0.02$ &    $13.04 \pm 1.98$ &      $14.64 \pm 1.49$ &   $30.85^{0.08}_{0.1}$ \\
    1356.70 &   1356.71 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $13.92 \pm 0.72$ &       $15.06 \pm 1.5$ &   $30.85^{0.08}_{0.1}$ \\
    1359.35 &   1359.35 &  ASASSN-14jy &      TESS &      $0.99 \pm 0.01$ &    $13.51 \pm 0.94$ &      $15.14 \pm 1.51$ &   $30.86^{0.08}_{0.1}$ \\
    1545.24 &   1545.25 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $13.71 \pm 1.05$ &      $15.16 \pm 1.51$ &   $30.84^{0.08}_{0.1}$ \\
    1654.71 &   1654.71 &  ASASSN-14jy &      TESS &      $0.82 \pm 0.04$ &      $13.7 \pm 2.0$ &      $15.48 \pm 1.69$ &  $30.85^{0.09}_{0.11}$ \\
    1422.71 &   1422.72 &  ASASSN-14jy &      TESS &      $0.98 \pm 0.01$ &    $14.41 \pm 2.09$ &      $16.13 \pm 1.62$ &   $30.89^{0.08}_{0.1}$ \\
    1345.79 &   1345.80 &  ASASSN-14jy &      TESS &      $0.94 \pm 0.02$ &    $14.96 \pm 1.29$ &      $16.92 \pm 1.73$ &   $30.91^{0.08}_{0.1}$ \\
    1592.00 &   1592.00 &  ASASSN-14jy &      TESS &      $0.99 \pm 0.01$ &     $15.6 \pm 1.29$ &      $17.48 \pm 1.75$ &   $30.91^{0.08}_{0.1}$ \\
    1363.89 &   1363.90 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $15.42 \pm 0.95$ &      $17.58 \pm 1.75$ &   $30.92^{0.08}_{0.1}$ \\
    1436.53 &   1436.53 &  ASASSN-14jy &      TESS &      $0.92 \pm 0.03$ &    $15.75 \pm 2.15$ &       $17.6 \pm 1.82$ &   $30.93^{0.08}_{0.1}$ \\
    1398.63 &   1398.63 &  ASASSN-14jy &      TESS &      $0.96 \pm 0.02$ &     $17.1 \pm 1.11$ &      $18.93 \pm 1.92$ &   $30.94^{0.08}_{0.1}$ \\
    1580.30 &   1580.30 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $16.96 \pm 1.25$ &      $19.67 \pm 1.96$ &   $30.96^{0.08}_{0.1}$ \\
    1472.80 &   1472.80 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &     $18.85 \pm 2.2$ &      $20.54 \pm 2.04$ &   $30.95^{0.08}_{0.1}$ \\
    1423.37 &   1423.38 &  ASASSN-14jy &      TESS &      $0.88 \pm 0.03$ &     $17.8 \pm 2.62$ &      $20.69 \pm 2.18$ &    $31.0^{0.08}_{0.1}$ \\
    1504.80 &   1504.81 &  ASASSN-14jy &      TESS &      $0.93 \pm 0.03$ &    $19.96 \pm 2.04$ &       $22.41 \pm 2.3$ &   $31.01^{0.08}_{0.1}$ \\
    1586.01 &   1586.02 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $22.33 \pm 1.19$ &       $24.17 \pm 2.4$ &   $31.05^{0.08}_{0.1}$ \\
    1516.04 &   1516.05 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $22.67 \pm 1.72$ &      $25.06 \pm 2.49$ &   $31.06^{0.08}_{0.1}$ \\
    1573.61 &   1573.62 &  ASASSN-14jy &      TESS &      $0.87 \pm 0.03$ &     $22.61 \pm 1.8$ &      $25.26 \pm 2.68$ &   $31.07^{0.08}_{0.1}$ \\
    1666.95 &   1666.96 &  ASASSN-14jy &      TESS &      $0.99 \pm 0.01$ &    $23.81 \pm 1.59$ &      $26.53 \pm 2.65$ &   $31.08^{0.08}_{0.1}$ \\
    1432.05 &   1432.05 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $24.61 \pm 1.08$ &       $27.11 \pm 2.7$ &   $31.12^{0.08}_{0.1}$ \\
    1615.15 &   1615.16 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $23.74 \pm 1.64$ &      $27.53 \pm 2.74$ &    $31.1^{0.08}_{0.1}$ \\
    1344.91 &   1344.92 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $24.85 \pm 1.02$ &      $27.65 \pm 2.75$ &   $31.13^{0.08}_{0.1}$ \\
    1411.52 &   1411.53 &  ASASSN-14jy &      TESS &      $0.99 \pm 0.01$ &    $25.01 \pm 1.16$ &      $27.93 \pm 2.79$ &   $31.13^{0.08}_{0.1}$ \\
    1638.85 &   1638.86 &  ASASSN-14jy &      TESS &      $0.98 \pm 0.01$ &    $27.21 \pm 2.06$ &      $30.46 \pm 3.06$ &   $31.14^{0.08}_{0.1}$ \\
    1494.49 &   1494.50 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $27.53 \pm 1.88$ &      $31.37 \pm 3.12$ &   $31.15^{0.08}_{0.1}$ \\
    1672.02 &   1672.03 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &     $29.9 \pm 1.74$ &      $32.59 \pm 3.24$ &   $31.17^{0.08}_{0.1}$ \\
    1502.40 &   1502.42 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &     $50.8 \pm 2.37$ &       $50.8 \pm 5.05$ &   $31.36^{0.08}_{0.1}$ \\
    1630.66 &   1630.67 &  ASASSN-14jy &      TESS &      $0.95 \pm 0.02$ &    $45.57 \pm 2.78$ &      $51.16 \pm 5.22$ &   $31.36^{0.08}_{0.1}$ \\
    1422.69 &   1422.71 &  ASASSN-14jy &      TESS &      $0.98 \pm 0.01$ &    $45.94 \pm 3.86$ &      $51.46 \pm 5.17$ &    $31.4^{0.08}_{0.1}$ \\
    1348.56 &   1348.57 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $47.03 \pm 1.57$ &      $52.33 \pm 5.21$ &    $31.4^{0.08}_{0.1}$ \\
    1628.85 &   1628.86 &  ASASSN-14jy &      TESS &      $0.98 \pm 0.01$ &    $49.19 \pm 1.51$ &      $53.79 \pm 5.41$ &   $31.38^{0.08}_{0.1}$ \\
    1568.01 &   1568.03 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $51.33 \pm 1.64$ &      $55.68 \pm 5.54$ &   $31.41^{0.08}_{0.1}$ \\
    1399.08 &   1399.10 &  ASASSN-14jy &      TESS &      $0.99 \pm 0.01$ &    $54.03 \pm 1.29$ &       $58.5 \pm 5.85$ &   $31.43^{0.08}_{0.1}$ \\
    1642.47 &   1642.48 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $55.33 \pm 2.85$ &      $61.89 \pm 6.16$ &   $31.44^{0.08}_{0.1}$ \\
    1436.50 &   1436.52 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $58.01 \pm 4.01$ &      $65.58 \pm 6.53$ &    $31.5^{0.08}_{0.1}$ \\
    1345.65 &   1345.66 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $64.74 \pm 1.26$ &      $67.41 \pm 6.71$ &   $31.51^{0.08}_{0.1}$ \\
    1375.83 &   1375.85 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &     $65.37 \pm 1.5$ &      $71.42 \pm 7.11$ &   $31.53^{0.08}_{0.1}$ \\
    1403.40 &   1403.43 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $69.67 \pm 2.13$ &      $78.92 \pm 7.85$ &   $31.56^{0.08}_{0.1}$ \\
    1638.23 &   1638.25 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &     $73.7 \pm 2.73$ &      $80.52 \pm 8.01$ &   $31.56^{0.08}_{0.1}$ \\
    1510.46 &   1510.48 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $85.32 \pm 3.15$ &      $94.33 \pm 9.39$ &   $31.63^{0.08}_{0.1}$ \\
    1344.61 &   1344.64 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $84.37 \pm 2.14$ &      $94.55 \pm 9.41$ &   $31.66^{0.08}_{0.1}$ \\
    1488.13 &   1488.15 &  ASASSN-14jy &      TESS &      $0.99 \pm 0.01$ &    $103.19 \pm 4.9$ &    $113.37 \pm 11.34$ &    $31.7^{0.08}_{0.1}$ \\
    1356.88 &   1356.89 &  ASASSN-14jy &      TESS &      $0.97 \pm 0.02$ &   $123.29 \pm 1.31$ &    $127.45 \pm 12.87$ &   $31.78^{0.08}_{0.1}$ \\
    1665.99 &   1666.03 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &   $123.55 \pm 4.08$ &    $133.95 \pm 13.33$ &   $31.78^{0.08}_{0.1}$ \\
    1636.13 &   1636.17 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &   $141.19 \pm 3.45$ &    $152.18 \pm 15.14$ &   $31.83^{0.08}_{0.1}$ \\
    1655.08 &   1655.10 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &   $170.76 \pm 2.72$ &    $175.37 \pm 17.45$ &    $31.9^{0.08}_{0.1}$ \\
    1430.84 &   1430.90 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $181.56 \pm 3.2$ &    $197.89 \pm 19.69$ &   $31.98^{0.08}_{0.1}$ \\
    1428.46 &   1428.52 &  ASASSN-14jy &      TESS &      $0.99 \pm 0.01$ &   $202.77 \pm 2.64$ &    $222.77 \pm 22.28$ &   $32.03^{0.08}_{0.1}$ \\
    1602.01 &   1602.05 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &   $202.15 \pm 4.06$ &    $223.57 \pm 22.25$ &   $32.01^{0.08}_{0.1}$ \\
    1666.04 &   1666.09 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &   $208.76 \pm 4.63$ &    $226.34 \pm 22.52$ &   $32.01^{0.08}_{0.1}$ \\
    1344.56 &   1344.61 &  ASASSN-14jy &      TESS &      $0.99 \pm 0.01$ &    $234.5 \pm 3.06$ &     $250.03 \pm 25.0$ &   $32.08^{0.08}_{0.1}$ \\
    1423.39 &   1423.47 &  ASASSN-14jy &      TESS &      $0.99 \pm 0.01$ &   $231.69 \pm 8.55$ &     $259.6 \pm 25.96$ &    $32.1^{0.08}_{0.1}$ \\
    1649.09 &   1649.14 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &    $295.95 \pm 3.5$ &    $305.62 \pm 30.41$ &   $32.14^{0.08}_{0.1}$ \\
    1428.85 &   1428.90 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &   $307.27 \pm 2.19$ &     $316.8 \pm 31.52$ &   $32.18^{0.08}_{0.1}$ \\
    1523.24 &   1523.29 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &   $476.63 \pm 2.92$ &    $476.63 \pm 47.43$ &   $32.34^{0.08}_{0.1}$ \\
    1325.87 &   1325.91 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &   $513.36 \pm 2.18$ &     $518.7 \pm 51.61$ &    $32.4^{0.08}_{0.1}$ \\
    1602.18 &   1602.23 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &   $632.12 \pm 3.46$ &     $636.5 \pm 63.33$ &   $32.46^{0.08}_{0.1}$ \\
    1436.54 &   1436.71 &  ASASSN-14jy &      TESS &      $0.98 \pm 0.01$ &  $615.32 \pm 13.52$ &    $683.68 \pm 68.71$ &   $32.52^{0.08}_{0.1}$ \\
    1427.74 &   1427.80 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &   $776.19 \pm 2.26$ &    $776.19 \pm 77.23$ &   $32.57^{0.08}_{0.1}$ \\
    1336.72 &   1336.77 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &   $854.92 \pm 2.47$ &    $854.92 \pm 85.07$ &   $32.62^{0.08}_{0.1}$ \\
    1644.46 &   1644.50 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &   $895.94 \pm 3.13$ &    $895.94 \pm 89.15$ &    $32.6^{0.08}_{0.1}$ \\
    1411.58 &   1411.63 &  ASASSN-14jy &      TESS &      $0.99 \pm 0.01$ &  $1031.62 \pm 2.48$ &  $1038.09 \pm 103.81$ &    $32.7^{0.08}_{0.1}$ \\
    1499.76 &   1499.81 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &  $1309.09 \pm 3.69$ &  $1309.09 \pm 130.26$ &   $32.77^{0.08}_{0.1}$ \\
    1489.21 &   1489.26 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &  $1634.77 \pm 6.18$ &   $1634.77 \pm 162.5$ &   $32.85^{0.08}_{0.1}$ \\
    1501.42 &   1501.53 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &  $3108.77 \pm 5.23$ &  $3108.77 \pm 309.33$ &   $33.15^{0.08}_{0.1}$ \\
    1429.51 &   1429.61 &  ASASSN-14jy &      TESS &        $1.0 \pm 0.0$ &  $3582.11 \pm 3.08$ &  $3582.11 \pm 356.08$ &   $33.24^{0.08}_{0.1}$ \\
    3316.34 &   3316.35 &  ASASSN-14mz &      TESS &       $0.1 \pm 0.03$ &      $9.95 \pm 1.8$ &       $9.95 \pm 3.32$ &   $30.51^{0.31}_{nan}$ \\
    3262.46 &   3262.47 &  ASASSN-14mz &      TESS &      $0.16 \pm 0.04$ &     $12.71 \pm 2.1$ &      $12.71 \pm 3.28$ &   $30.6^{0.29}_{1.26}$ \\
    3307.54 &   3307.54 &  ASASSN-14mz &      TESS &      $0.24 \pm 0.04$ &    $12.74 \pm 1.76$ &      $12.74 \pm 2.72$ &   $30.62^{0.28}_{1.0}$ \\
    3275.89 &   3275.89 &  ASASSN-14mz &      TESS &      $0.25 \pm 0.04$ &    $12.86 \pm 1.98$ &      $12.86 \pm 2.68$ &   $30.6^{0.28}_{0.98}$ \\
    3315.39 &   3315.39 &  ASASSN-14mz &      TESS &      $0.24 \pm 0.04$ &    $13.35 \pm 1.75$ &      $13.35 \pm 2.85$ &   $30.64^{0.28}_{1.0}$ \\
    3338.42 &   3338.42 &  ASASSN-14mz &      TESS &      $0.42 \pm 0.05$ &    $14.02 \pm 1.85$ &      $15.41 \pm 2.47$ &  $30.66^{0.27}_{0.84}$ \\
    3336.61 &   3336.62 &  ASASSN-14mz &      TESS &      $0.62 \pm 0.05$ &    $15.05 \pm 1.82$ &      $15.63 \pm 2.05$ &  $30.67^{0.26}_{0.78}$ \\
    3316.84 &   3316.84 &  ASASSN-14mz &      TESS &      $0.62 \pm 0.05$ &    $15.63 \pm 1.73$ &      $16.24 \pm 2.13$ &  $30.72^{0.26}_{0.78}$ \\
    3315.12 &   3315.12 &  ASASSN-14mz &      TESS &      $0.91 \pm 0.03$ &    $15.66 \pm 1.61$ &       $16.63 \pm 1.8$ &  $30.73^{0.26}_{0.75}$ \\
    3267.99 &   3267.99 &  ASASSN-14mz &      TESS &      $0.62 \pm 0.05$ &    $16.12 \pm 1.97$ &       $16.74 \pm 2.2$ &  $30.72^{0.26}_{0.78}$ \\
    3270.74 &   3270.74 &  ASASSN-14mz &      TESS &      $0.77 \pm 0.04$ &    $15.99 \pm 1.93$ &      $16.75 \pm 1.97$ &  $30.72^{0.26}_{0.76}$ \\
    3327.39 &   3327.39 &  ASASSN-14mz &      TESS &      $0.16 \pm 0.04$ &    $16.84 \pm 2.66$ &      $16.84 \pm 4.35$ &   $30.7^{0.29}_{1.26}$ \\
    3322.72 &   3322.72 &  ASASSN-14mz &      TESS &      $0.25 \pm 0.04$ &     $16.93 \pm 2.5$ &      $16.93 \pm 3.53$ &   $30.7^{0.28}_{0.98}$ \\
    3341.32 &   3341.32 &  ASASSN-14mz &      TESS &      $0.24 \pm 0.04$ &    $17.27 \pm 2.17$ &      $17.27 \pm 3.68$ &   $30.71^{0.28}_{1.0}$ \\
    3330.52 &   3330.53 &  ASASSN-14mz &      TESS &      $0.24 \pm 0.04$ &    $17.68 \pm 2.18$ &      $17.68 \pm 3.77$ &   $30.72^{0.28}_{1.0}$ \\
    3278.31 &   3278.31 &  ASASSN-14mz &      TESS &      $0.42 \pm 0.05$ &    $16.48 \pm 1.92$ &       $18.11 \pm 2.9$ &  $30.75^{0.27}_{0.84}$ \\
    3309.38 &   3309.38 &  ASASSN-14mz &      TESS &      $0.62 \pm 0.05$ &     $18.0 \pm 1.78$ &       $18.7 \pm 2.46$ &  $30.78^{0.26}_{0.78}$ \\
    3318.95 &   3318.95 &  ASASSN-14mz &      TESS &      $0.62 \pm 0.05$ &    $18.14 \pm 1.95$ &      $18.85 \pm 2.47$ &  $30.79^{0.26}_{0.78}$ \\
    3277.11 &   3277.11 &  ASASSN-14mz &      TESS &      $0.92 \pm 0.03$ &    $17.49 \pm 1.81$ &       $19.44 \pm 2.1$ &  $30.78^{0.26}_{0.75}$ \\
    3319.28 &   3319.29 &  ASASSN-14mz &      TESS &      $0.42 \pm 0.05$ &    $18.45 \pm 2.03$ &      $20.27 \pm 3.25$ &  $30.82^{0.27}_{0.84}$ \\
    3271.96 &   3271.97 &  ASASSN-14mz &      TESS &      $0.92 \pm 0.03$ &     $19.1 \pm 1.88$ &      $21.23 \pm 2.29$ &  $30.82^{0.26}_{0.75}$ \\
    3276.66 &   3276.66 &  ASASSN-14mz &      TESS &      $0.92 \pm 0.03$ &    $19.23 \pm 1.89$ &      $21.38 \pm 2.31$ &  $30.82^{0.26}_{0.75}$ \\
    3319.28 &   3319.28 &  ASASSN-14mz &      TESS &      $0.98 \pm 0.02$ &    $20.55 \pm 1.57$ &       $22.6 \pm 2.37$ &  $30.87^{0.26}_{0.74}$ \\
    3276.01 &   3276.01 &  ASASSN-14mz &      TESS &      $0.82 \pm 0.04$ &    $21.93 \pm 2.19$ &      $22.74 \pm 2.61$ &  $30.85^{0.26}_{0.76}$ \\
    3277.33 &   3277.33 &  ASASSN-14mz &      TESS &        $1.0 \pm 0.0$ &     $24.8 \pm 2.22$ &       $24.8 \pm 2.49$ &  $30.89^{0.26}_{0.74}$ \\
    3330.71 &   3330.72 &  ASASSN-14mz &      TESS &        $1.0 \pm 0.0$ &     $26.11 \pm 1.7$ &       $27.5 \pm 2.85$ &  $30.91^{0.26}_{0.74}$ \\
    3331.56 &   3331.56 &  ASASSN-14mz &      TESS &      $0.98 \pm 0.02$ &     $25.0 \pm 1.83$ &       $27.5 \pm 2.88$ &  $30.91^{0.26}_{0.74}$ \\
    3265.01 &   3265.01 &  ASASSN-14mz &      TESS &      $0.98 \pm 0.02$ &    $27.46 \pm 2.28$ &       $29.54 \pm 3.1$ &  $30.96^{0.26}_{0.74}$ \\
    3326.64 &   3326.65 &  ASASSN-14mz &      TESS &      $0.24 \pm 0.04$ &    $34.47 \pm 3.33$ &      $34.47 \pm 7.35$ &   $31.01^{0.28}_{1.0}$ \\
    3262.47 &   3262.47 &  ASASSN-14mz &      TESS &      $0.82 \pm 0.04$ &    $33.55 \pm 2.66$ &       $34.8 \pm 3.99$ &  $31.03^{0.26}_{0.76}$ \\
    3266.46 &   3266.46 &  ASASSN-14mz &      TESS &      $0.97 \pm 0.02$ &     $33.65 \pm 1.7$ &      $36.25 \pm 3.82$ &  $31.05^{0.26}_{0.74}$ \\
    3329.68 &   3329.69 &  ASASSN-14mz &      TESS &      $0.98 \pm 0.02$ &    $39.59 \pm 2.52$ &      $43.54 \pm 4.56$ &  $31.11^{0.26}_{0.74}$ \\
    3337.27 &   3337.27 &  ASASSN-14mz &      TESS &      $0.97 \pm 0.02$ &    $42.65 \pm 1.79$ &      $46.11 \pm 4.86$ &  $31.14^{0.26}_{0.74}$ \\
    3337.21 &   3337.22 &  ASASSN-14mz &      TESS &      $0.98 \pm 0.02$ &     $44.2 \pm 2.11$ &      $46.68 \pm 4.89$ &  $31.14^{0.26}_{0.74}$ \\
    3280.07 &   3280.08 &  ASASSN-14mz &      TESS &      $0.99 \pm 0.01$ &    $45.78 \pm 2.12$ &      $50.13 \pm 5.23$ &  $31.19^{0.26}_{0.74}$ \\
    3331.20 &   3331.21 &  ASASSN-14mz &      TESS &      $0.99 \pm 0.01$ &     $47.69 \pm 1.8$ &      $50.21 \pm 5.24$ &  $31.18^{0.26}_{0.74}$ \\
    3264.25 &   3264.26 &  ASASSN-14mz &      TESS &      $0.97 \pm 0.02$ &    $48.96 \pm 2.36$ &      $52.74 \pm 5.56$ &  $31.21^{0.26}_{0.74}$ \\
    3337.82 &   3337.82 &  ASASSN-14mz &      TESS &      $0.99 \pm 0.01$ &    $60.88 \pm 2.35$ &      $66.68 \pm 6.95$ &   $31.3^{0.26}_{0.74}$ \\
    3330.02 &   3330.03 &  ASASSN-14mz &      TESS &      $0.99 \pm 0.01$ &    $80.85 \pm 2.76$ &       $83.3 \pm 8.68$ &   $31.4^{0.26}_{0.74}$ \\
    3278.18 &   3278.19 &  ASASSN-14mz &      TESS &      $0.98 \pm 0.02$ &    $85.77 \pm 3.54$ &       $90.59 \pm 9.5$ &  $31.45^{0.26}_{0.74}$ \\
    3265.85 &   3265.86 &  ASASSN-14mz &      TESS &      $0.97 \pm 0.02$ &     $92.51 \pm 2.7$ &     $96.19 \pm 10.14$ &  $31.47^{0.26}_{0.74}$ \\
    3338.92 &   3338.93 &  ASASSN-14mz &      TESS &        $1.0 \pm 0.0$ &    $108.6 \pm 3.34$ &      $108.6 \pm 10.9$ &  $31.51^{0.26}_{0.74}$ \\
    3280.73 &   3280.74 &  ASASSN-14mz &      TESS &        $1.0 \pm 0.0$ &   $115.34 \pm 4.05$ &    $115.34 \pm 11.58$ &  $31.55^{0.26}_{0.74}$ \\
    3334.98 &   3334.98 &  ASASSN-14mz &      TESS &        $1.0 \pm 0.0$ &   $147.81 \pm 2.29$ &    $147.81 \pm 15.33$ &  $31.64^{0.26}_{0.74}$ \\
    3312.74 &   3312.75 &  ASASSN-14mz &      TESS &      $0.98 \pm 0.02$ &    $163.42 \pm 2.8$ &    $163.42 \pm 17.13$ &  $31.72^{0.26}_{0.74}$ \\
    3263.56 &   3263.58 &  ASASSN-14mz &      TESS &      $0.99 \pm 0.01$ &   $160.61 \pm 4.77$ &    $170.22 \pm 17.75$ &  $31.72^{0.26}_{0.74}$ \\
    3330.55 &   3330.56 &  ASASSN-14mz &      TESS &      $0.99 \pm 0.01$ &   $199.76 \pm 4.08$ &    $211.71 \pm 22.07$ &   $31.8^{0.26}_{0.74}$ \\
    3263.65 &   3263.66 &  ASASSN-14mz &      TESS &      $0.97 \pm 0.02$ &   $197.67 \pm 4.64$ &    $212.95 \pm 22.45$ &  $31.82^{0.26}_{0.74}$ \\
    3340.88 &   3340.89 &  ASASSN-14mz &      TESS &      $0.99 \pm 0.01$ &    $266.76 \pm 3.6$ &    $282.71 \pm 29.47$ &  $31.93^{0.26}_{0.74}$ \\
    3323.42 &   3323.42 &  ASASSN-14mz &      TESS &        $1.0 \pm 0.0$ &   $448.53 \pm 2.72$ &    $448.53 \pm 45.03$ &  $32.13^{0.26}_{0.74}$ \\
    3263.52 &   3263.55 &  ASASSN-14mz &      TESS &      $0.99 \pm 0.01$ &     $462.8 \pm 6.9$ &    $474.71 \pm 49.49$ &  $32.17^{0.26}_{0.74}$ \\
    3315.57 &   3315.60 &  ASASSN-14mz &      TESS &      $0.98 \pm 0.02$ &   $572.13 \pm 5.51$ &    $572.13 \pm 59.98$ &  $32.27^{0.26}_{0.74}$ \\
    3276.82 &   3276.84 &  ASASSN-14mz &      TESS &        $1.0 \pm 0.0$ &    $665.6 \pm 3.12$ &     $665.6 \pm 66.83$ &  $32.31^{0.26}_{0.74}$ \\
    3263.25 &   3263.27 &  ASASSN-14mz &      TESS &      $0.99 \pm 0.01$ &   $830.39 \pm 5.83$ &    $843.83 \pm 87.98$ &  $32.42^{0.26}_{0.74}$ \\
    3262.73 &   3262.75 &  ASASSN-14mz &      TESS &        $1.0 \pm 0.0$ &   $890.75 \pm 6.01$ &    $908.65 \pm 94.22$ &  $32.45^{0.26}_{0.74}$ \\
    3339.88 &   3339.90 &  ASASSN-14mz &      TESS &        $1.0 \pm 0.0$ &  $1256.96 \pm 4.05$ &   $1256.96 \pm 126.2$ &  $32.57^{0.26}_{0.74}$ \\
    3280.87 &   3280.89 &  ASASSN-14mz &      TESS &        $1.0 \pm 0.0$ &  $1425.17 \pm 4.45$ &  $1425.17 \pm 143.09$ &  $32.65^{0.26}_{0.74}$ \\
    3314.24 &   3314.27 &  ASASSN-14mz &      TESS &        $1.0 \pm 0.0$ &  $2239.95 \pm 4.38$ &   $2239.95 \pm 224.9$ &  $32.86^{0.26}_{0.74}$ \\
    1850.94 &   1850.94 &  ASASSN-16dj &      TESS &      $0.15 \pm 0.04$ &    $10.73 \pm 1.76$ &      $11.94 \pm 3.08$ &   $30.5^{0.18}_{0.32}$ \\
    1708.90 &   1708.90 &  ASASSN-16dj &      TESS &      $0.41 \pm 0.05$ &    $11.91 \pm 2.09$ &      $12.96 \pm 2.05$ &  $30.57^{0.12}_{0.17}$ \\
    1857.01 &   1857.01 &  ASASSN-16dj &      TESS &      $0.26 \pm 0.04$ &     $12.4 \pm 1.95$ &      $13.61 \pm 2.72$ &  $30.56^{0.15}_{0.22}$ \\
    1866.15 &   1866.15 &  ASASSN-16dj &      TESS &      $0.28 \pm 0.05$ &    $13.24 \pm 1.78$ &      $15.24 \pm 2.93$ &  $30.61^{0.14}_{0.21}$ \\
    1868.04 &   1868.04 &  ASASSN-16dj &      TESS &      $0.81 \pm 0.04$ &    $15.61 \pm 1.72$ &      $19.06 \pm 2.14$ &   $30.7^{0.09}_{0.11}$ \\
    1892.99 &   1893.00 &  ASASSN-16dj &      TESS &      $0.72 \pm 0.05$ &    $24.25 \pm 2.56$ &      $29.04 \pm 3.47$ &  $30.89^{0.09}_{0.12}$ \\
    1697.71 &   1697.72 &  ASASSN-16dj &      TESS &       $0.6 \pm 0.05$ &    $24.72 \pm 2.45$ &      $29.47 \pm 3.87$ &   $30.93^{0.1}_{0.13}$ \\
    1875.70 &   1875.70 &  ASASSN-16dj &      TESS &      $0.51 \pm 0.05$ &    $29.56 \pm 2.67$ &      $35.78 \pm 5.11$ &  $30.98^{0.11}_{0.15}$ \\
    1705.50 &   1705.50 &  ASASSN-16dj &      TESS &      $0.99 \pm 0.01$ &    $44.68 \pm 2.68$ &      $51.29 \pm 5.23$ &   $31.17^{0.08}_{0.1}$ \\
    1844.19 &   1844.20 &  ASASSN-16dj &      TESS &      $0.72 \pm 0.05$ &    $43.47 \pm 3.68$ &      $52.07 \pm 6.22$ &  $31.14^{0.09}_{0.12}$ \\
    1857.82 &   1857.83 &  ASASSN-16dj &      TESS &      $0.99 \pm 0.01$ &    $49.89 \pm 2.53$ &      $57.26 \pm 5.84$ &   $31.18^{0.08}_{0.1}$ \\
    1878.34 &   1878.35 &  ASASSN-16dj &      TESS &      $0.99 \pm 0.01$ &    $59.73 \pm 2.76$ &       $68.56 \pm 7.0$ &   $31.26^{0.08}_{0.1}$ \\
    1891.51 &   1891.53 &  ASASSN-16dj &      TESS &        $1.0 \pm 0.0$ &   $112.98 \pm 4.24$ &    $130.13 \pm 13.21$ &   $31.54^{0.08}_{0.1}$ \\
    1851.82 &   1851.84 &  ASASSN-16dj &      TESS &        $1.0 \pm 0.0$ &   $160.03 \pm 2.78$ &    $167.66 \pm 17.11$ &   $31.65^{0.08}_{0.1}$ \\
    1843.79 &   1843.81 &  ASASSN-16dj &      TESS &        $1.0 \pm 0.0$ &    $165.4 \pm 3.89$ &     $186.15 \pm 18.9$ &   $31.69^{0.08}_{0.1}$ \\
    1892.92 &   1892.96 &  ASASSN-16dj &      TESS &      $0.85 \pm 0.04$ &   $212.38 \pm 7.39$ &    $260.41 \pm 28.76$ &  $31.84^{0.09}_{0.11}$ \\
    1862.54 &   1862.56 &  ASASSN-16dj &      TESS &      $0.99 \pm 0.01$ &   $266.52 \pm 4.49$ &    $297.66 \pm 30.38$ &    $31.9^{0.08}_{0.1}$ \\
    1685.84 &   1685.86 &  ASASSN-16dj &      TESS &        $1.0 \pm 0.0$ &    $410.45 \pm 3.6$ &    $410.45 \pm 41.89$ &   $32.07^{0.08}_{0.1}$ \\
    1863.33 &   1863.37 &  ASASSN-16dj &      TESS &        $1.0 \pm 0.0$ &    $808.5 \pm 4.42$ &     $808.5 \pm 82.52$ &   $32.33^{0.08}_{0.1}$ \\
    1691.25 &   1691.29 &  ASASSN-16dj &      TESS &        $1.0 \pm 0.0$ &    $817.83 \pm 5.6$ &    $817.83 \pm 83.47$ &   $32.37^{0.08}_{0.1}$ \\
    1684.66 &   1684.66 &  ASASSN-20gu &      TESS &      $0.48 \pm 0.06$ &     $0.62 \pm 0.13$ &       $0.62 \pm 0.08$ &   $29.75^{0.1}_{0.13}$ \\
    1697.38 &   1697.39 &  ASASSN-20gu &      TESS &      $0.48 \pm 0.06$ &     $0.65 \pm 0.13$ &       $0.65 \pm 0.08$ &   $29.77^{0.1}_{0.13}$ \\
    1703.77 &   1703.78 &  ASASSN-20gu &      TESS &      $0.48 \pm 0.06$ &     $0.65 \pm 0.14$ &       $0.65 \pm 0.08$ &   $29.77^{0.1}_{0.13}$ \\
    1709.80 &   1709.80 &  ASASSN-20gu &      TESS &      $0.49 \pm 0.06$ &     $0.69 \pm 0.14$ &       $0.69 \pm 0.09$ &    $29.8^{0.1}_{0.13}$ \\
    1686.11 &   1686.12 &  ASASSN-20gu &      TESS &      $0.49 \pm 0.06$ &     $0.73 \pm 0.13$ &       $0.73 \pm 0.09$ &   $29.82^{0.1}_{0.13}$ \\
    1684.28 &   1684.29 &  ASASSN-20gu &      TESS &      $0.49 \pm 0.06$ &     $0.78 \pm 0.13$ &        $0.78 \pm 0.1$ &   $29.85^{0.1}_{0.13}$ \\
    1683.88 &   1683.88 &  ASASSN-20gu &      TESS &       $0.5 \pm 0.06$ &     $0.84 \pm 0.13$ &       $0.84 \pm 0.11$ &   $29.88^{0.1}_{0.13}$ \\
    1688.66 &   1688.66 &  ASASSN-20gu &      TESS &       $0.5 \pm 0.06$ &     $0.88 \pm 0.14$ &       $0.88 \pm 0.11$ &    $29.9^{0.1}_{0.13}$ \\
    1697.52 &   1697.52 &  ASASSN-20gu &      TESS &       $0.5 \pm 0.06$ &     $0.93 \pm 0.13$ &       $0.93 \pm 0.12$ &   $29.92^{0.1}_{0.13}$ \\
    1710.12 &   1710.13 &  ASASSN-20gu &      TESS &      $0.52 \pm 0.06$ &     $1.07 \pm 0.13$ &       $1.07 \pm 0.14$ &   $29.98^{0.1}_{0.13}$ \\
    1683.76 &   1683.76 &  ASASSN-20gu &      TESS &      $0.53 \pm 0.06$ &     $1.15 \pm 0.12$ &       $1.15 \pm 0.15$ &   $30.02^{0.1}_{0.13}$ \\
    1689.11 &   1689.12 &  ASASSN-20gu &      TESS &      $0.52 \pm 0.06$ &     $1.31 \pm 0.22$ &       $1.31 \pm 0.17$ &   $30.07^{0.1}_{0.13}$ \\
    1700.49 &   1700.50 &  ASASSN-20gu &      TESS &      $0.54 \pm 0.06$ &     $1.35 \pm 0.16$ &       $1.35 \pm 0.17$ &   $30.09^{0.1}_{0.13}$ \\
    1709.60 &   1709.61 &  ASASSN-20gu &      TESS &      $0.66 \pm 0.06$ &     $2.98 \pm 0.23$ &       $2.98 \pm 0.38$ &   $30.43^{0.1}_{0.13}$ \\
    1687.45 &   1687.45 &  ASASSN-20gu &      TESS &      $0.65 \pm 0.06$ &     $2.33 \pm 0.18$ &       $3.05 \pm 0.96$ &  $30.44^{0.21}_{0.43}$ \\
    1701.22 &   1701.22 &  ASASSN-20gu &      TESS &      $0.67 \pm 0.06$ &     $2.61 \pm 0.19$ &       $3.58 \pm 0.64$ &  $30.51^{0.13}_{0.19}$ \\
    1698.63 &   1698.63 &  ASASSN-20gu &      TESS &      $0.69 \pm 0.06$ &     $3.26 \pm 0.16$ &       $4.07 \pm 0.52$ &   $30.57^{0.1}_{0.13}$ \\
    1700.22 &   1700.22 &  ASASSN-20gu &      TESS &      $0.74 \pm 0.06$ &     $3.85 \pm 0.18$ &       $4.81 \pm 0.62$ &   $30.64^{0.1}_{0.13}$ \\
    1701.39 &   1701.40 &  ASASSN-20gu &      TESS &      $0.93 \pm 0.03$ &     $7.45 \pm 0.16$ &        $7.82 \pm 1.0$ &   $30.85^{0.1}_{0.13}$ \\
    1686.58 &   1686.59 &  ASASSN-20gu &      TESS &        $1.0 \pm 0.0$ &     $7.72 \pm 0.26$ &        $9.4 \pm 1.21$ &   $30.93^{0.1}_{0.13}$ \\
    1699.88 &   1699.91 &  ASASSN-20gu &      TESS &        $1.0 \pm 0.0$ &     $9.99 \pm 0.41$ &      $14.18 \pm 3.34$ &  $31.11^{0.17}_{0.28}$ \\
    1687.71 &   1687.74 &  ASASSN-20gu &      TESS &        $1.0 \pm 0.0$ &    $32.83 \pm 0.35$ &      $35.58 \pm 4.56$ &   $31.51^{0.1}_{0.13}$ \\
    1709.91 &   1710.04 &  ASASSN-20gu &      TESS &        $1.0 \pm 0.0$ &   $178.84 \pm 0.72$ &    $185.45 \pm 23.74$ &   $32.22^{0.1}_{0.13}$ \\
\bottomrule
\end{tabular}
